Efficient Algorithms for Bayesian Network Parameter Learning from Incomplete Data

We propose an efficient family of algorithms to learn the parameters of a Bayesian network from incomplete data. In contrast to textbook approaches such as EM and the gradient method, our approach is non-iterative, yields closed form parameter estimates, and eliminates the need for inference in a Bayesian network. Our approach provides consistent parameter estimates for missing data problems that are MCAR, MAR, and in some cases, MNAR. Empirically, our approach is orders of magnitude faster than EM (as our approach requires no inference). Given sufficient data, we learn parameters that can be orders of magnitude more accurate.

==> figs/experiments/plot.sh <==
#! /bin/bash

for dir in */ ; do 
    ./plotone.sh $dir &
done
wait
echo "Done with all plots"





==> overview/BP-NIPS/NeighborMar-0.3-2-1.0-0.5/bigoverview.sh <==
/home/guy/repos/k-est/note/overview/BP-NIPS/bigoverview.sh

==> overview/BP-NIPS/NeighborMar-0.3-2-1.0-0.5/overview.sh <==
#! /bin/bash

for dir in */ ; do 
    ./overviewone.sh $dir &
done
wait

exec 6>&1           # Link file descriptor #6 with stdout.
                    # Saves stdout.
exec > overview.tex

for rawdir in */ ; do 
    dir=${rawdir%?}
    echo "\begin{table*}"
    echo "\centering"
    echo "\input{\detokenize{./$dir/overview.tex}}"
    echo "\caption{\detokenize{$dir}}"
    echo "\end{table*}"
    echo ""
done

exec 1>&6 6>&-      # Restore stdout and close file descriptor #6.

echo "Done with all overviews"


==> overview/BP-NIPS/NeighborMar-0.3-2-1.0-0.5/overviewone.sh <==
#! /bin/bash

sizestring[2]="10^{2}"
sizestring[3]="10^{3}"
sizestring[4]="10^{4}"
sizestring[5]="10^{5}"
sizestring[6]="10^{6}"
sizestring[7]="10^{7}"

algofile[1]="EM-10-BP"
algofile[2]="EM-10-Jointree"
algofile[3]="MarK(McarK(Factor,Meta,4),McarK(Factor,Meta,1))"
algofile[4]="MarK(McarK(Joint,0),null)"
algofile[5]="MarK(McarK(Joint,4),McarK(Joint,0))"
algofile[6]="McarK(Factor,Meta,1)"
algofile[7]="McarK(Joint,0)"

algoname[1]="EM-BP"
algoname[2]="EM-JT"
algoname[3]="F-MAR"
algoname[4]="MAR-old"
algoname[5]="D-MAR"
algoname[6]="F-MCAR"
algoname[7]="D-MCAR"

metricname[2]="Runtime [ms]"
metricname[3]="Training Set Log-Likelihood (Partially Observed)"
metricname[4]="Training Set Log-Likelihood (Fully Observed)"
metricname[5]="Test Set Log-Likelihood (Fully Observed)"
metricname[6]="Kullback-Leibler Divergence"

metricformat[2]="%'.0f"
metricformat[3]="%.3f"
metricformat[4]="%.3f"
metricformat[5]="%.2f"
metricformat[6]="%.4f"

dir=$1
cd $dir
problem=${dir%?}
echo "GENERATING OVERVIEW FOR $problem"

exec 6>&1           # Link file descriptor #6 with stdout.
                    # Saves stdout.
exec > overview.tex

echo "\begin{tabular}{@{}r|rr|rr|rr@{}} \\toprule
"
echo -n "Size"
for algo in 2 1 7 6 5 3
do
    echo -n " & ${algoname[$algo]}"
done
echo "\\\\"
        
for metric in 5
do  
    echo "\\hline"
#     echo "\multicolumn{7}{c}{${metricname[$metric]}}\\\\\\hline"
    for datasize in 2 3 4 5 6 7
    do
        echo -n "\$${sizestring[$datasize]}\$"
        for algo in 2 1 7 6 5 3
        do
            file="${algofile[$algo]}.dat"
            numlines=$(wc -l < $file )
            if [[ ( $numlines < $datasize ) ]] ; then
                echo -n " & -"
            else
                entry=$(awk '(NR=='$datasize'){print $'$metric'}' $file)
                entry=$(printf ${metricformat[$metric]} "$entry")
                entry=${entry/nan/-}
                echo -n " & $entry"
            fi
        done
        echo "\\\\"
    done
    echo
done
echo "\\bottomrule
"
echo "\end{tabular}"
exec 1>&6 6>&-      # Restore stdout and close file descriptor #6.
cd ../


==> overview/BP-NIPS/NeighborMar-0.9-2-0.5-0.5/bigoverview.sh <==
/home/guy/repos/k-est/note/overview/BP-NIPS/bigoverview.sh

==> overview/BP-NIPS/NeighborMar-0.9-2-0.5-0.5/overview.sh <==
#! /bin/bash

for dir in */ ; do 
    ./overviewone.sh $dir &
done
wait

exec 6>&1           # Link file descriptor #6 with stdout.
                    # Saves stdout.
exec > overview.tex

for rawdir in */ ; do 
    dir=${rawdir%?}
    echo "\begin{table*}"
    echo "\centering"
    echo "\input{\detokenize{./$dir/overview.tex}}"
    echo "\caption{\detokenize{$dir}}"
    echo "\end{table*}"
    echo ""
done

exec 1>&6 6>&-      # Restore stdout and close file descriptor #6.

echo "Done with all overviews"


==> overview/BP-NIPS/NeighborMar-0.9-2-0.5-0.5/overviewone.sh <==
#! /bin/bash

sizestring[2]="10^{2}"
sizestring[3]="10^{3}"
sizestring[4]="10^{4}"
sizestring[5]="10^{5}"
sizestring[6]="10^{6}"
sizestring[7]="10^{7}"

algofile[1]="EM-10-BP"
algofile[2]="EM-10-Jointree"
algofile[3]="MarK(McarK(Factor,Meta,4),McarK(Factor,Meta,1))"
algofile[4]="MarK(McarK(Joint,0),null)"
algofile[5]="MarK(McarK(Joint,4),McarK(Joint,0))"
algofile[6]="McarK(Factor,Meta,1)"
algofile[7]="McarK(Joint,0)"

algoname[1]="EM-BP"
algoname[2]="EM-JT"
algoname[3]="F-MAR"
algoname[4]="MAR-old"
algoname[5]="D-MAR"
algoname[6]="F-MCAR"
algoname[7]="D-MCAR"

metricname[2]="Runtime [ms]"
metricname[3]="Training Set Log-Likelihood (Partially Observed)"
metricname[4]="Training Set Log-Likelihood (Fully Observed)"
metricname[5]="Test Set Log-Likelihood (Fully Observed)"
metricname[6]="Kullback-Leibler Divergence"

metricformat[2]="%'.0f"
metricformat[3]="%.3f"
metricformat[4]="%.3f"
metricformat[5]="%.3f"
metricformat[6]="%.4f"

dir=$1
cd $dir
problem=${dir%?}
echo "GENERATING OVERVIEW FOR $problem"

exec 6>&1           # Link file descriptor #6 with stdout.
                    # Saves stdout.
exec > overview.tex

echo "\begin{tabular}{@{}r|rr|rr|rrr@{}} \\toprule
"
echo -n "Size"
for algo in 2 1 7 6 4 5 3
do
    echo -n " & ${algoname[$algo]}"
done
echo "\\\\"
        
for metric in 2 5
do  
    echo "\\hline\multicolumn{7}{c}{${metricname[$metric]}}\\\\\\hline"
    for datasize in 2 3 4 5 6 7
    do
        echo -n "\$${sizestring[$datasize]}\$"
        for algo in 2 1 7 6 4 5 3
        do
            file="${algofile[$algo]}.dat"
            numlines=$(wc -l < $file )
            if [[ ( $numlines < $datasize ) ]] ; then
                echo -n " & nan"
            else
                entry=$(awk '(NR=='$datasize'){print $'$metric'}' $file)
                echo -n " & "
                printf ${metricformat[$metric]} "$entry"
            fi
        done
        echo "\\\\"
    done
    echo
done
echo "\\bottomrule
"
echo "\end{tabular}"
exec 1>&6 6>&-      # Restore stdout and close file descriptor #6.
cd ../

